Diffusion Model Guided Sampling with Pixel-Wise Aleatoric Uncertainty Estimation

Despite the remarkable progress in generative modelling, current diffusion models lack a quantitative approach to assess image quality. To address this limitation, we propose to estimate the pixel-wise aleatoric uncertainty during the sampling phase of diffusion models and utilise the uncertainty to improve the sample generation quality. The uncertainty is computed as the variance of the denoising scores with a perturbation scheme that is specifically designed for diffusion models. We then show that the aleatoric uncertainty estimates are related to the second-order derivative of the diffusion noise distribution. We evaluate our uncertainty estimation algorithm and the uncertainty-guided sampling on the ImageNet and CIFAR-10 datasets. In our comparisons with the related work, we demonstrate promising results in filtering out low quality samples. Furthermore, we show that our guided approach leads to better sample generation in terms of FID scores.

==> img/halve.sh <==
#!/bin/bash

# Check if ImageMagick is installed
if ! command -v convert &> /dev/null; then
    echo "ImageMagick is not installed. Please install it first."
    exit 1
fi

# Process each image in current directory
for img in *.{jpg,jpeg,png,gif}; do
    # Check if files exist (in case no matches are found)
    [ -e "$img" ] || continue
    
    # Get file size in bytes
    size=$(stat -f%z "$img" 2>/dev/null || stat -c%s "$img" 2>/dev/null)
    
    # 1MB = 1048576 bytes
    if [ $size -gt 1048576 ]; then
        echo "Processing $img ($(($size/1024/1024))MB)"
        
        # Create backup with .bak extension
        cp "$img" "$img.bak"
        
        # Resize image to 50% of original size
        convert "$img" -resize 50% "$img"
        
        # Get new file size
        newsize=$(stat -f%z "$img" 2>/dev/null || stat -c%s "$img" 2>/dev/null)
        echo "New size: $(($newsize/1024/1024))MB"
    fi
done

echo "Processing complete!"

